Rethinking the Relationship between Recurrent and Non-Recurrent Neural Networks: A Study in Sparsity

Neural networks (NN) can be divided into two broad categories, recurrent and non-recurrent. Both types of neural networks are popular and extensively studied, but they are often treated as distinct families of machine learning algorithms. In this position paper, we argue that there is a closer relationship between these two types of neural networks than is normally appreciated. We show that many common neural network models, such as Recurrent Neural Networks (RNN), Multi-Layer Perceptrons (MLP), and even deep multi-layer transformers, can all be represented as iterative maps. The close relationship between RNNs and other types of NNs should not be surprising. In particular, RNNs are known to be Turing complete, and therefore capable of representing any computable function (such as any other types of NNs), but herein we argue that the relationship runs deeper and is more practical than this. For example, RNNs are often thought to be more difficult to train than other types of NNs, with RNNs being plagued by issues such as vanishing or exploding gradients. However, as we demonstrate in this paper, MLPs, RNNs, and many other NNs lie on a continuum, and this perspective leads to several insights that illuminate both theoretical and practical aspects of NNs.

==> python/equations.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy.core import evaluate\n",
    "from sympy import *\n",
    "from IPython.display import display\n",
    "f1 = Symbol('myfone \\circ', commutative=False)\n",
    "f2 = Symbol('myftwo \\circ', commutative=False)\n",
    "f3 = Symbol('myfthr \\circ', commutative=False)\n",
    "\n",
    "I = Symbol('myI', commutative=False)\n",
    "S = Symbol('myS \\circ', commutative=False)\n",
    "\n",
    "W1 = Symbol('W_1', commutative=False)\n",
    "W2 = Symbol('W_2', commutative=False)\n",
    "W3 = Symbol('W_3', commutative=False)\n",
    "\n",
    "X = Symbol('X ', commutative=False)\n",
    "H = Symbol('H ', commutative=False)\n",
    "Y = Symbol('Y ', commutative=False)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "symbol_names = {'myI':'\\myI', \n",
    "                'myS':'\\myS', \n",
    "                'myfone':'\\myfone', \n",
    "                'myftwo':'\\myftwo', \n",
    "                'myfthr':'\\myfthr'}\n",
    "def cleanLatex(expr):\n",
    "    expr = latex(expr, mode='equation')\n",
    "    expr = expr.replace('\\\\\\\\', '\\\\\\\\\\n')\n",
    "    expr = expr.replace('\\\\begin{equation}', '\\\\begin{equation}\\n')\n",
    "    expr = expr.replace('\\\\end{equation}', '\\\\end{equation}\\n')\n",
    "    expr = expr.replace('\\\\left[', '  \\\\left[\\n')\n",
    "    expr = expr.replace('\\\\right]', '  \\\\right]\\n')\n",
    "    expr = expr.replace('\\\\begin{matrix}', '    \\\\begin{matrix}\\n')\n",
    "    expr = expr.replace('\\\\end{matrix}', '\\n    \\\\end{matrix}\\n')\n",
    "    expr = expr.replace('\\\\circ +', '\\\\circ X + ')\n",
    "    expr = expr.replace('\\\\circ\\\\right', '\\\\circ X \\\\right')\n",
    "    expr = expr.replace('\\\\right) X', '\\\\right)')\n",
    "    expr = expr.replace('\\\\circ &', '&')\n",
    "    \n",
    "\n",
    "    #expr = expr.replace('\\circ &', ' \\circ X & ')\n",
    "    for k, v in symbol_names.items():\n",
    "        expr = expr.replace(k, v)\n",
    "    return expr\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "\\myI & 0 & 0 & 0\\\\\n",
      "\\myfone & \\myS & 0 & 0\\\\\n",
      "0 & \\myftwo & 0 & 0\\\\\n",
      "0 & 0 & \\myfthr & 0\n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n",
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myfone \\circ X +  \\myS \\circ^{2} \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n",
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myfone \\circ X +  \\myS \\circ^{2} \\myfone \\circ X +  \\myS \\circ^{3} \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myfone \\circ X +  \\myftwo \\circ \\myS \\circ^{2} \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myfthr \\circ \\myftwo \\circ \\myS \\circ \\myfone \\circ X +  \\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \\right) \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "\n",
    "Z = Matrix([\n",
    "            [X], \n",
    "            [0], \n",
    "            [0], \n",
    "            [0]\n",
    "            ])\n",
    "\n",
    "W_start = Matrix([\n",
    "            [I,   0,  0, 0], \n",
    "            [f1,  S,  0, 0], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "W = Matrix([\n",
    "            [1,   0,  0, 0], \n",
    "            [f1,  S,  0, 0], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "tmp = W_start\n",
    "#display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*Z\n",
    "#display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*Z\n",
    "#display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}myI & 0 & 0 & 0\\\\myfone \\circ & 0 & myS \\circ & 0\\\\0 & myftwo \\circ & 0 & 0\\\\0 & 0 & myfthr \\circ & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[         myI,            0,            0, 0],\n",
       "[myfone \\circ,            0,    myS \\circ, 0],\n",
       "[           0, myftwo \\circ,            0, 0],\n",
       "[           0,            0, myfthr \\circ, 0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "\\myI & 0 & 0 & 0\\\\\n",
      "\\myfone & 0 & \\myS & 0\\\\\n",
      "0 & \\myftwo & 0 & 0\\\\\n",
      "0 & 0 & \\myfthr & 0\n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\myftwo \\circ myfone \\circ X \\\\myfthr \\circ myftwo \\circ myfone \\circ X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                     X ],\n",
       "[(myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[                           myftwo \\circ*myfone \\circ*X ],\n",
       "[              myfthr \\circ*myftwo \\circ*myfone \\circ*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\myftwo \\circ \\myfone \\circ X \\\\\n",
      "\\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\myfthr \\circ myftwo \\circ myfone \\circ X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                               X ],\n",
       "[                          (myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[(myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[                                        myfthr \\circ*myftwo \\circ*myfone \\circ*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\\\left(myfthr \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myfthr \\circ myftwo \\circ myfone \\circ\\right) X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                  X ],\n",
       "[(myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[                                   (myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[         (myfthr \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myfthr \\circ*myftwo \\circ*myfone \\circ)*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myfthr \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \\right) \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\\\left(myfthr \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myfthr \\circ myftwo \\circ myfone \\circ\\right) X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                                                         X ],\n",
       "[                                       (myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[(myftwo \\circ*myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[                                                (myfthr \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myfthr \\circ*myftwo \\circ*myfone \\circ)*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myfthr \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \\right) \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "Z = Matrix([\n",
    "            [X], \n",
    "            [0], \n",
    "            [0], \n",
    "            [0]\n",
    "            ])\n",
    "\n",
    "W_start = Matrix([\n",
    "            [I,   0,  0, 0], \n",
    "            [f1,  0,  S, 0], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "W = Matrix([\n",
    "            [1,   0,  0, 0], \n",
    "            [f1,  0,  S, 0], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "tmp = W_start\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}myI & 0 & 0 & 0\\\\myfone \\circ & 0 & 0 & myS \\circ\\\\0 & myftwo \\circ & 0 & 0\\\\0 & 0 & myfthr \\circ & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[         myI,            0,            0,         0],\n",
       "[myfone \\circ,            0,            0, myS \\circ],\n",
       "[           0, myftwo \\circ,            0,         0],\n",
       "[           0,            0, myfthr \\circ,         0]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "\\myI & 0 & 0 & 0\\\\\n",
      "\\myfone & 0 & 0 & \\myS \\circ\\\\\n",
      "0 & \\myftwo & 0 & 0\\\\\n",
      "0 & 0 & \\myfthr & 0\n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\myftwo \\circ myfone \\circ X \\\\myfthr \\circ myftwo \\circ myfone \\circ X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                     X ],\n",
       "[(myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[                           myftwo \\circ*myfone \\circ*X ],\n",
       "[              myfthr \\circ*myftwo \\circ*myfone \\circ*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\myftwo \\circ \\myfone \\circ X \\\\\n",
      "\\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\myfthr \\circ myftwo \\circ myfone \\circ X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                               X ],\n",
       "[                          (myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[(myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[                                        myfthr \\circ*myftwo \\circ*myfone \\circ*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\\\left(myfthr \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myfthr \\circ myftwo \\circ myfone \\circ\\right) X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                  X ],\n",
       "[(myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[                                   (myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[         (myfthr \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myfthr \\circ*myftwo \\circ*myfone \\circ)*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myfthr \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \\right) \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}X \\\\\\left(myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myS \\circ myftwo \\circ myfone \\circ + myfone \\circ\\right) X \\\\\\left(myftwo \\circ myS \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myftwo \\circ myfone \\circ\\right) X \\\\\\left(myfthr \\circ myftwo \\circ myS \\circ myftwo \\circ myfone \\circ + myfthr \\circ myftwo \\circ myfone \\circ\\right) X \\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                                                         X ],\n",
       "[                                       (myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myS \\circ*myftwo \\circ*myfone \\circ + myfone \\circ)*X ],\n",
       "[(myftwo \\circ*myS \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myftwo \\circ*myfone \\circ)*X ],\n",
       "[                                                (myfthr \\circ*myftwo \\circ*myS \\circ*myftwo \\circ*myfone \\circ + myfthr \\circ*myftwo \\circ*myfone \\circ)*X ]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "  \\left[\n",
      "    \\begin{matrix}\n",
      "X \\\\\n",
      "\\left(\\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myftwo \\circ \\myfone \\circ X \\right) \\\\\n",
      "\\left(\\myfthr \\circ \\myftwo \\circ \\myS \\circ \\myftwo \\circ \\myfone \\circ X +  \\myfthr \\circ \\myftwo \\circ \\myfone \\circ X \\right) \n",
      "    \\end{matrix}\n",
      "  \\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "Z = Matrix([\n",
    "            [X], \n",
    "            [0], \n",
    "            [0], \n",
    "            [0]\n",
    "            ])\n",
    "\n",
    "W_start = Matrix([\n",
    "            [I,   0,  0, 0], \n",
    "            [f1,  0,  0, S], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "W = Matrix([\n",
    "            [1,   0,  0, 0], \n",
    "            [f1,  0,  S, 0], \n",
    "            [0 , f2,  0, 0], \n",
    "            [0 ,  0, f3, 0], \n",
    "            ])\n",
    "\n",
    "tmp = W_start\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n",
    "tmp = W*W*W*W*W*W*Z\n",
    "display(tmp)\n",
    "print(cleanLatex(tmp))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> python/movie.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: agg\n"
     ]
    }
   ],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from mpl_toolkits.mplot3d import proj3d\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import offsetbox\n",
    "import numpy as np\n",
    "\n",
    "%matplotlib \n",
    "\n",
    "xs = [1,1.5,2,2]\n",
    "ys = [1,2,3,1]\n",
    "zs = [0,1,2,0]\n",
    "c = [\"b\",\"r\",\"g\",\"gold\"]\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111, projection=Axes3D.name)\n",
    "\n",
    "ax.scatter(xs, ys, zs, c=c, marker=\"o\")\n",
    "\n",
    "# Create a dummy axes to place annotations to\n",
    "ax2 = fig.add_subplot(111,frame_on=False) \n",
    "ax2.axis(\"off\")\n",
    "ax2.axis([0,1,0,1])\n",
    "\n",
    "class ImageAnnotations3D():\n",
    "    def __init__(self, xyz, imgs, ax3d,ax2d):\n",
    "        self.xyz = xyz\n",
    "        self.imgs = imgs\n",
    "        self.ax3d = ax3d\n",
    "        self.ax2d = ax2d\n",
    "        self.annot = []\n",
    "        for s,im in zip(self.xyz, self.imgs):\n",
    "            x,y = self.proj(s)\n",
    "            self.annot.append(self.image(im,[x,y]))\n",
    "        self.lim = self.ax3d.get_w_lims()\n",
    "        self.rot = self.ax3d.get_proj()\n",
    "        self.cid = self.ax3d.figure.canvas.mpl_connect(\"draw_event\",self.update)\n",
    "\n",
    "        self.funcmap = {\"button_press_event\" : self.ax3d._button_press,\n",
    "                        \"motion_notify_event\" : self.ax3d._on_move,\n",
    "                        \"button_release_event\" : self.ax3d._button_release}\n",
    "\n",
    "        self.cfs = [self.ax3d.figure.canvas.mpl_connect(kind, self.cb) \\\n",
    "                        for kind in self.funcmap.keys()]\n",
    "\n",
    "    def cb(self, event):\n",
    "        event.inaxes = self.ax3d\n",
    "        self.funcmap[event.name](event)\n",
    "\n",
    "    def proj(self, X):\n",
    "        \"\"\" From a 3D point in axes ax1, \n",
    "            calculate position in 2D in ax2 \"\"\"\n",
    "        x,y,z = X\n",
    "        x2, y2, _ = proj3d.proj_transform(x,y,z, self.ax3d.get_proj())\n",
    "        tr = self.ax3d.transData.transform((x2, y2))\n",
    "        return self.ax2d.transData.inverted().transform(tr)\n",
    "\n",
    "    def image(self,arr,xy):\n",
    "        \"\"\" Place an image (arr) as annotation at position xy \"\"\"\n",
    "        im = offsetbox.OffsetImage(arr, zoom=2)\n",
    "        im.image.axes = ax\n",
    "        ab = offsetbox.AnnotationBbox(im, xy, xybox=(-30., 30.),\n",
    "                            xycoords='data', boxcoords=\"offset points\",\n",
    "                            pad=0.3, arrowprops=dict(arrowstyle=\"->\"))\n",
    "        self.ax2d.add_artist(ab)\n",
    "        return ab\n",
    "\n",
    "    def update(self,event):\n",
    "        if np.any(self.ax3d.get_w_lims() != self.lim) or \\\n",
    "                        np.any(self.ax3d.get_proj() != self.rot):\n",
    "            self.lim = self.ax3d.get_w_lims()\n",
    "            self.rot = self.ax3d.get_proj()\n",
    "            for s,ab in zip(self.xyz, self.annot):\n",
    "                ab.xy = self.proj(s)\n",
    "\n",
    "\n",
    "imgs = [np.random.rand(10,10) for i in range(len(xs))]\n",
    "ia = ImageAnnotations3D(np.c_[xs,ys,zs],imgs,ax, ax2 )\n",
    "\n",
    "ax.set_xlabel('X Label')\n",
    "ax.set_ylabel('Y Label')\n",
    "ax.set_zlabel('Z Label')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> redo_venv.sh <==
#! /bin/bash

rm -rf venv
$HOME/minimamba/bin/python3 -m venv venv
. venv/bin/activate
pip install --upgrade pip
pip install wandb ipykernel numpy pillow matplotlib pandas seaborn pyarrow sympy

